Reduced Label Complexity For Tight $\ell_2$ Regression

Given data ${\rm X}\in\mathbb{R}^{n\times d}$ and labels $\mathbf{y}\in\mathbb{R}^{n}$ the goal is find $\mathbf{w}\in\mathbb{R}^d$ to minimize $\Vert{\rm X}\mathbf{w}-\mathbf{y}\Vert^2$. We give a polynomial algorithm that, \emph{oblivious to $\mathbf{y}$}, throws out $n/(d+\sqrt{n})$ data points and is a $(1+d/n)$-approximation to optimal in expectation. The motivation is tight approximation with reduced label complexity (number of labels revealed). We reduce label complexity by $\Omega(\sqrt{n})$. Open question: Can label complexity be reduced by $\Omega(n)$ with tight $(1+d/n)$-approximation?

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "e0d69aea",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from numpy.linalg import svd\n",
    "\n",
    "X = np.array([[2, 1, 0], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 0, 0]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "eaeff53f",
   "metadata": {},
   "outputs": [],
   "source": [
    "(u,s,vh) = svd(X, full_matrices=False, compute_uv=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "08d90306",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.24790722, 0.52915745, 0.22293533],\n",
       "       [0.17991049, 0.06802229, 0.00206722],\n",
       "       [0.17991049, 0.06802229, 0.00206722],\n",
       "       [0.17991049, 0.06802229, 0.00206722],\n",
       "       [0.17991049, 0.06802229, 0.00206722],\n",
       "       [0.03245082, 0.19875341, 0.76879577]])"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "u*u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "f231b948",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1.  , 0.25, 0.25, 0.25, 0.25, 1.  ])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum(u*u,axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "500be6f4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

